Testing dark matter with Cherenkov light -- prospects of H.E.S.S. and CTA for exploring minimal supersymmetry

We provide an updated and improved study of the prospects of the H.E.S.S. and Cherenkov Telescope Array (CTA) experiments in testing neutralino dark matter in the Minimal Supersymmetric Standard Model with nine free parameters (p9MSSM). We include all relevant experimental constraints and theoretical developments, in particular the calculation of the Sommerfeld enhancement for both present-day annihilation and the relic abundance. We perform a state-of-the-art analysis of the CTA sensitivity with a log-likelihood test ratio statistics and apply it to a numerical scan of the p9MSSM parameter space focusing on a TeV scale dark matter. We find that, assuming Einasto profile of dark matter halo in the Milky Way, H.E.S.S. has already been able to nearly reach the so-called thermal WIMP value, while CTA will go below it by providing a further improvement of at least an order of magnitude. Both H.E.S.S. and CTA are sensitive to several cases for which direct detection cross section will be below the so-called neutrino floor, with H.E.S.S. being sensitive to most of the wino region, while CTA also covering a large fraction of the ~1 TeV higgsino region. We show that CTA sensitivity will be further improved in the monochromatic photon search mode for both single-component and underabundant dark matter.

==> anc/Limits_W.csv <==
0.1 2.19989e-26
0.158489 9.39291e-27
0.251189 6.59933e-27
0.398107 5.81969e-27
0.630957 5.82774e-27
1 6.24453e-27
1.58489 6.77954e-27
2.51189 7.29962e-27
3.98107 8.40427e-27
6.30957 1.06365e-26
10 1.18631e-26
15.8489 1.65158e-26
25.1189 2.05305e-26
39.8107 2.74789e-26
63.0957 3.70851e-26
100 6.78266e-26


==> anc/Limits_W_Core3.csv <==
0.1 3.78791e-25
0.158489 1.61622e-25
0.251189 1.13553e-25
0.398107 1.00207e-25
0.630957 1.00277e-25
1 1.07448e-25
1.58489 1.16654e-25
2.51189 1.25603e-25
3.98107 1.44611e-25
6.30957 1.83021e-25
10 2.04127e-25
15.8489 2.84184e-25
25.1189 3.53265e-25
39.8107 4.72825e-25
63.0957 6.38117e-25
100 1.16708e-24


==> anc/Limits_W_NFW.csv <==
0.1 4.70977e-26
0.158489 2.01094e-26
0.251189 1.41286e-26
0.398107 1.24595e-26
0.630957 1.24767e-26
1 1.3369e-26
1.58489 1.45144e-26
2.51189 1.56279e-26
3.98107 1.79929e-26
6.30957 2.27719e-26
10 2.5398e-26
15.8489 3.5359e-26
25.1189 4.39542e-26
39.8107 5.88302e-26
63.0957 7.93963e-26
100 1.45211e-25


==> anc/Limits_Z.csv <==
0.1 3.77311e-26
0.158489 1.25112e-26
0.251189 8.50942e-27
0.398107 7.39095e-27
0.630957 7.26942e-27
1 7.71436e-27
1.58489 8.70563e-27
2.51189 1.03181e-26
3.98107 1.26241e-26
6.30957 1.56603e-26
10 1.95074e-26
15.8489 2.45697e-26
25.1189 3.17907e-26
39.8107 4.26383e-26
63.0957 5.9197e-26
100 8.47813e-26


==> anc/Limits_Z_Core3.csv <==
0.1 6.49232e-25
0.158489 2.15278e-25
0.251189 1.4642e-25
0.398107 1.27174e-25
0.630957 1.25083e-25
1 1.32739e-25
1.58489 1.49899e-25
2.51189 1.77542e-25
3.98107 2.1722e-25
6.30957 2.69464e-25
10 3.35892e-25
15.8489 4.23058e-25
25.1189 5.47016e-25
39.8107 7.34176e-25
63.0957 1.01859e-24
100 1.45881e-24


==> anc/Limits_Z_NFW.csv <==
0.1 8.07793e-26
0.158489 2.67855e-26
0.251189 1.8218e-26
0.398107 1.58234e-26
0.630957 1.55632e-26
1 1.65158e-26
1.58489 1.8638e-26
2.51189 2.20902e-26
3.98107 2.70271e-26
6.30957 3.35274e-26
10 4.17927e-26
15.8489 5.26017e-26
25.1189 6.80613e-26
39.8107 9.12851e-26
63.0957 1.26736e-25
100 1.8151e-25


==> anc/Limits_Zh.csv <==
0.158489 1.51182e-26
0.251189 1.01555e-26
0.398107 8.4918e-27
0.630957 8.09655e-27
1 8.38108e-27
1.58489 9.25763e-27
2.51189 1.07399e-26
3.98107 1.29688e-26
6.30957 1.60214e-26
10 1.99572e-26
15.8489 2.50669e-26
25.1189 3.21218e-26
39.8107 4.25794e-26
63.0957 5.85868e-26
100 8.35026e-26


==> anc/Limits_b.csv <==
0.1 2.81514e-26
0.158489 1.41579e-26
0.251189 9.31537e-27
0.398107 7.53529e-27
0.630957 7.1105e-27
1 7.37055e-27
1.58489 8.15267e-27
2.51189 9.47764e-27
3.98107 1.15558e-26
6.30957 1.44744e-26
10 1.82936e-26
15.8489 2.30728e-26
25.1189 2.93224e-26
39.8107 3.83619e-26
63.0957 5.21315e-26
100 7.36377e-26


==> anc/Limits_b_Core3.csv <==
0.1 4.84395e-25
0.158489 2.43613e-25
0.251189 1.60288e-25
0.398107 1.29658e-25
0.630957 1.22433e-25
1 1.26911e-25
1.58489 1.40281e-25
2.51189 1.63192e-25
3.98107 1.98838e-25
6.30957 2.49058e-25
10 3.14992e-25
15.8489 3.97009e-25
25.1189 5.04894e-25
39.8107 6.60085e-25
63.0957 8.97635e-25
100 1.26707e-24


==> anc/Limits_b_NFW.csv <==
0.1 6.02698e-26
0.158489 3.0311e-26
0.251189 1.99434e-26
0.398107 1.61324e-26
0.630957 1.5223e-26
1 1.57797e-26
1.58489 1.74542e-26
2.51189 2.02908e-26
3.98107 2.474e-26
6.30957 3.09885e-26
10 3.91652e-26
15.8489 4.93969e-26
25.1189 6.27769e-26
39.8107 8.21297e-26
63.0957 1.11609e-25
100 1.57652e-25


==> anc/Limits_c.csv <==
0.1 4.48849e-27
0.158489 3.38143e-27
0.251189 3.13617e-27
0.398107 3.23966e-27
0.630957 3.55877e-27
1 4.12572e-27
1.58489 5.0269e-27
2.51189 6.32703e-27
3.98107 8.00756e-27
6.30957 1.01135e-26
10 1.28617e-26
15.8489 1.67919e-26
25.1189 2.27091e-26
39.8107 3.16592e-26
63.0957 4.52793e-26
100 6.63437e-26


==> anc/Limits_e.csv <==
0.1 4.19179e-27
0.158489 4.25305e-27
0.251189 4.45451e-27
0.398107 5.12507e-27
0.630957 6.36649e-27
1 7.91954e-27
1.58489 9.60285e-27
2.51189 1.15958e-26
3.98107 1.47775e-26
6.30957 2.11495e-26
10 3.12896e-26
15.8489 4.55932e-26
25.1189 7.2277e-26
39.8107 1.09698e-25
63.0957 1.68927e-25
100 2.78163e-25


==> anc/Limits_gamma.csv <==
0.0398107 3.25087e-29
0.0630957 3.43558e-29
0.1 3.8054e-29
0.158489 3.85301e-29
0.251189 4.42996e-29
0.398107 5.78362e-29
0.630957 7.44218e-29
1 8.80846e-29
1.58489 1.05706e-28
2.51189 1.27204e-28
3.98107 1.82306e-28
6.30957 3.22552e-28
10 3.75491e-28
15.8489 7.31813e-28
25.1189 9.7949e-28
39.8107 1.53356e-27
63.0957 2.32595e-27
100 6.74373e-27
158.489 6.74373e-27


==> anc/Limits_gamma_Core3.csv <==
0.0398107 5.59758e-28
0.0630957 5.91153e-28
0.1 6.54787e-28
0.158489 6.63437e-28
0.251189 7.62781e-28
0.398107 9.95176e-28
0.630957 1.28056e-27
1 1.5167e-27
1.58489 1.81886e-27
2.51189 2.19028e-27
3.98107 3.13906e-27
6.30957 5.55009e-27
10 6.46547e-27
15.8489 1.25922e-26
25.1189 1.68539e-26
39.8107 2.63876e-26
63.0957 3.99945e-26
100 1.16038e-25
158.489 1.16038e-25


==> anc/Limits_gamma_NFW.csv <==
0.0398107 6.95985e-29
0.0630957 7.35529e-29
0.1 8.14704e-29
0.158489 8.24898e-29
0.251189 9.48418e-29
0.398107 1.23823e-28
0.630957 1.59331e-28
1 1.88582e-28
1.58489 2.26308e-28
2.51189 2.72333e-28
3.98107 3.90301e-28
6.30957 6.90558e-28
10 8.03896e-28
15.8489 1.56675e-27
25.1189 2.09701e-27
39.8107 3.28322e-27
63.0957 4.97966e-27
100 1.44378e-26
158.489 1.44378e-26


==> anc/Limits_h.csv <==
0.158489 1.81051e-26
0.251189 1.2314e-26
0.398107 9.84464e-27
0.630957 9.01156e-27
1 9.05524e-27
1.58489 9.7499e-27
2.51189 1.10713e-26
3.98107 1.31765e-26
6.30957 1.61994e-26
10 2.02209e-26
15.8489 2.53454e-26
25.1189 3.22552e-26
39.8107 4.23156e-26
63.0957 5.77431e-26
100 8.20729e-26


==> anc/Limits_h_Core3.csv <==
0.158489 3.1153e-25
0.251189 2.12031e-25
0.398107 1.69395e-25
0.630957 1.55167e-25
1 1.55919e-25
1.58489 1.67764e-25
2.51189 1.90502e-25
3.98107 2.26725e-25
6.30957 2.78933e-25
10 3.47937e-25
15.8489 4.36415e-25
25.1189 5.55009e-25
39.8107 7.28115e-25
63.0957 9.93574e-25
100 1.41221e-24


==> anc/Limits_h_NFW.csv <==
0.158489 3.87614e-26
0.251189 2.63633e-26
0.398107 2.10766e-26
0.630957 1.9293e-26
1 1.93865e-26
1.58489 2.08737e-26
2.51189 2.37028e-26
3.98107 2.82098e-26
6.30957 3.46817e-26
10 4.32912e-26
15.8489 5.42625e-26
25.1189 6.90558e-26
39.8107 9.05941e-26
63.0957 1.23623e-25
100 1.75711e-25


==> anc/Limits_mu.csv <==
0.1 7.40628e-27
0.158489 7.30466e-27
0.251189 7.38584e-27
0.398107 8.24898e-27
0.630957 9.96093e-27
1 1.1896e-26
1.58489 1.38388e-26
2.51189 1.60103e-26
3.98107 1.93999e-26
6.30957 2.63451e-26
10 3.76791e-26
15.8489 5.22757e-26
25.1189 7.98914e-26
39.8107 1.17463e-25
63.0957 1.75954e-25
100 2.82033e-25


==> anc/Limits_t.csv <==
0.251189 1.6885e-26
0.398107 1.17409e-26
0.630957 1.04761e-26
1 1.04616e-26
1.58489 1.12331e-26
2.51189 1.27292e-26
3.98107 1.50973e-26
6.30957 1.84969e-26
10 2.30569e-26
15.8489 2.88403e-26
25.1189 3.63245e-26
39.8107 4.67412e-26
63.0957 6.20869e-26
100 8.55461e-26


==> anc/Limits_t_Core3.csv <==
0.251189 2.90737e-25
0.398107 2.02162e-25
0.630957 1.8026e-25
1 1.80136e-25
1.58489 1.93419e-25
2.51189 2.1918e-25
3.98107 2.59956e-25
6.30957 3.18493e-25
10 3.97009e-25
15.8489 4.96249e-25
25.1189 6.25461e-25
39.8107 8.04267e-25
63.0957 1.06832e-24
100 1.47299e-24


==> anc/Limits_t_NFW.csv <==
0.251189 3.61493e-26
0.398107 2.51362e-26
0.630957 2.24285e-26
1 2.23975e-26
1.58489 2.40492e-26
2.51189 2.72521e-26
3.98107 3.23221e-26
6.30957 3.96278e-26
10 4.93628e-26
15.8489 6.17447e-26
25.1189 7.77678e-26
39.8107 1.00069e-25
63.0957 1.32923e-25
100 1.83147e-25


==> anc/Limits_tau.csv <==
0.1 1.81468e-27
0.158489 1.64968e-27
0.251189 1.69356e-27
0.398107 1.826e-27
0.630957 2.11836e-27
1 2.62966e-27
1.58489 3.32124e-27
2.51189 4.09449e-27
3.98107 4.97164e-27
6.30957 6.23591e-27
10 8.5153e-27
15.8489 1.24079e-26
25.1189 1.8281e-26
39.8107 2.79769e-26
63.0957 4.33212e-26
100 6.70348e-26


==> anc/Limits_tau_Core3.csv <==
0.1 3.12248e-26
0.158489 2.83857e-26
0.251189 2.91407e-26
0.398107 3.14196e-26
0.630957 3.64502e-26
1 4.52481e-26
1.58489 5.71874e-26
2.51189 7.04531e-26
3.98107 8.55461e-26
6.30957 1.073e-25
10 1.46622e-25
15.8489 2.13501e-25
25.1189 3.14557e-25
39.8107 4.81393e-25
63.0957 7.45418e-25
100 1.15425e-24


==> anc/Limits_tau_NFW.csv <==
0.1 3.88508e-27
0.158489 3.53183e-27
0.251189 3.62577e-27
0.398107 3.90931e-27
0.630957 4.53524e-27
1 5.62989e-27
1.58489 7.1105e-27
2.51189 8.76597e-27
3.98107 1.06439e-26
6.30957 1.33506e-26
10 1.82306e-26
15.8489 2.65644e-26
25.1189 3.91381e-26
39.8107 5.98963e-26
63.0957 9.2747e-26
100 1.43516e-25

